Artificial Intelligence in Equity and Crypto Markets: Progress, Profitability Evidence, and the Limits of Automated Investing

Artificial intelligence (AI) now supports investment workflows from data and prediction through research, portfolios, execution, and tool use. Technical capability, however, is not evidence of investment profitability. This critical state-of-the-art review examines public research available through 31 August 2026 on listed equities, exchange-traded funds, centralized crypto spot, perpetual futures, and on-chain markets. We organize evidence with an alpha-translation chain: point-in-time information must yield a stable signal, feasible positions, executable orders, and risk-adjusted returns after costs. Across machine learning, time-series foundation models, financial language models, reinforcement learning, and agents, the examined record shows real but mainly upstream progress in prediction, text processing, portfolio design, and workflow integration. Evidence is thinner for durable net performance. Temporal contamination, repeated selection, survivorship, weak benchmarks, implementation costs, venue mechanics, and capacity can break translation to net alpha. Strong historical results coexist with predictor decay, corrected look-ahead failures, mixed prospective evidence, and few audited live-capital records. Crypto adds informative state but requires separate treatment of spot, perpetual, and decentralized cash flows and execution. Within the public evidence examined here, no general AI architecture is shown to deliver persistent, cross-regime, capacity-aware net alpha. More credible claims require point-in-time data and models, decision-aligned objectives, joint portfolio--execution evaluation, controlled adaptation, prospective tests, and authority-matched governance. These conditions can improve evidence and implementation; they do not guarantee profit.

==> anc/claim_evidence_map.md <==
# Claim--evidence map

The review is critical rather than systematic. This map records the principal synthesis claims, the strongest supporting and contrary evidence, and the boundary that must remain visible in the manuscript.

| ID | Claim | Decisive evidence | Contrary or qualifying evidence | Status and boundary |
|---|---|---|---|---|
| C1 | AI has produced real progress in financial representation, prediction and information processing. | Gu, Kelly and Xiu (2020); Chen, Pelger and Zhu (2024); TimesFM and Moirai; Ke, Kelly and Xiu (2019); Lopez-Lira and Tang (2026) | Tan et al. (2024) find that pretrained language components are unnecessary in several LLM-based time-series forecasters. | Supported for local tasks; not a profitability claim. |
| C2 | Better prediction does not mechanically produce implementable net alpha. | Jensen et al. (2026) show that cost-agnostic ML can generate poor net frontiers; Novy-Marx and Velikov (2016) document turnover-dependent cost erosion. | Frazzini, Israel and Moskowitz find lower institutional costs and larger capacity for some styles than pessimistic cost models imply. | Supported across the reviewed studies as a conversion problem; magnitude is strategy- and investor-specific. |
| C3 | Some return signals are economically real, but the literature disagrees about their breadth and replicability. | Jensen, Kelly and Pedersen (2023); Chen, Pelger and Zhu (2024) | Harvey, Liu and Zhu (2016); Hou, Xue and Zhang (2020); Goyal, Welch and Zafirov (2024) | Supported disagreement; do not reduce the literature to either "all anomalies are false" or "the factor zoo is settled." |
| C4 | The public evidence examined is insufficient to establish generic, cross-regime, cost-adjusted and scalable persistent alpha from AI. | Decay in AI hedge-fund outperformance (Chen, Sialm and Xu, 2026); no significant abnormal return in prospective household LLM portfolios (Carlin, Israelsen and Wazzan, 2026); post-publication decay (McLean and Pontiff, 2016). | Strong historical out-of-sample results in Gu et al. (2020), Deep SDF, AlphaPortfolio, deep portfolio policies and cost-aware Portfolio-ML. | Central synthesis. "Insufficient" does not mean "impossible" or "no strategy works." |
| C5 | Temporal contamination is a first-order threat to LLM-based financial backtests. | Lopez-Lira, Tang and Zhu (2026); Kelly et al. (2026) point-in-time models; Zhang, Zhu and Linnainmaa (2025) show a look-ahead correction can erase a reported ML alpha. | Post-cutoff headline tests and point-in-time checkpoints recover economically meaningful signals in selected settings. | Strongly supported; temporal validity is necessary but not sufficient for alpha. |
| C6 | Direct optimization of economic objectives can improve the prediction-to-portfolio conversion. | Deep Parametric Portfolio Policies; AlphaPortfolio; Machine Learning and the Implementable Efficient Frontier. | Results remain mostly historical and depend on cost, constraint and capacity models. | Supported as a design direction, not proof of durable live alpha. |
| C7 | LLM agents integrate research, memory, debate and tools, but architectural closure is ahead of economic validation. | FinMem, FinAgent, FinCon, TradingAgents, StockBench and Agent Trading Arena. | Prospective benchmarks and live-market arenas improve temporal validity; some systems report favorable returns. | Supported in the reviewed record; component ablations, equal-compute baselines and live-capital evidence remain limited. |
| C8 | Crypto is not one homogeneous test bed. | Liu and Tsyvinski (2021); Liu, Tsyvinski and Wu (2022); Makarov and Schoar (2020); Schmeling, Schrimpf and Todorov (2026); Capponi and Jia (2025); Capponi, Jia and Yu (2026). | Cross-market factors and shared agent architectures permit some transfer. | Supported; results must remain stratified by spot, perpetuals and on-chain execution. |
| C9 | Crypto data can expose additional state while also carrying distinctive integrity and execution risks. | Crypto Wash Trading; direct Bitcoin wash-trading evidence; DEX price-discovery and LVR studies. | Regulated venues and better sequencing/guardrails can reduce some risks. | Supported; on-chain transparency does not imply economically clean data. |
| C10 | Vendor agent interfaces demonstrate operational feasibility, not investment performance. | Official Robinhood Agentic Trading/Cortex, Alpaca MCP and Coinbase AgentKit documentation. | Vendor demonstrations may include safety controls and paper-trading modes. | Supported only as a capability claim; vendor statements are labelled as such. |
| C11 | A joint data--objective--portfolio--execution--adaptation--governance program is a plausible route to more credible claims and potentially higher sustainable-net-alpha probability. | Synthesis of PIT modeling, cost-aware portfolio learning, microstructure, prospective evaluation and regulatory model-risk guidance. | No study isolates the causal contribution of the complete program. | Inferred design agenda, explicitly presented as a research program rather than a proven recipe. |

## Shortest sufficient evidence chain

1. Establish genuine local technical progress with long-horizon equity ML, financial text and generic time-series transfer results.
2. Show conversion failure with leakage corrections, transaction-cost-aware frontiers and predictor decay.
3. Contrast strong historical portfolio results with prospective and field evidence that does not establish abnormal returns or shows decay.
4. Demonstrate why market structure changes the claim by separating equities/ETFs, crypto spot, perpetual futures and DEX execution.
5. Position agentic systems as integration infrastructure assessed through the same multidimensional evidence profile.
6. Derive a bounded research agenda focused on net utility, prospective commitment, capacity, adaptation and governance.

## Evidence allocation

| Evidence class | Main-text role | Examples |
|---|---|---|
| Core discovery | Central synthesis and conclusion | C2, C4, C8 |
| Necessary support | Establishes real progress before imposing limits | C1, C6, C7 |
| Qualification | Prevents one-sided scepticism | Replication counterevidence; lower institutional cost estimates; successful PIT signals |
| Edge case | Defines a distinct P&L or authority boundary | Perpetual funding/liquidation; DEX MEV/LVR; paper versus live capital |
| Provenance detail | Review methods and bibliography | Cut-off date, source classes, version labels |

## Claims deliberately excluded

- No reviewed method is described as guaranteeing profit.
- No cross-paper ranking is inferred from incomparable Sharpe ratios.
- No vendor interface is described as demonstrating alpha.
- No architecture is called autonomous unless evaluated authority is documented.

## 2026 cut-off audit

The literature boundary is 31 August 2026. Sources dated 2026 were retained only when a publisher/official record, DOI page, NBER record, or frozen arXiv version was available by that date.

| Source class | Included 2026 records | Boundary applied |
|---|---|---|
| Peer-reviewed / publisher record | Simon et al.; Jensen et al.; Zhang et al. expression of concern; Lopez-Lira and Tang; Schmeling et al.; Capponi et al. | The Lopez-Lira and Tang article was available online with a DOI before the cut-off although its journal issue is dated October 2026; no post-cut-off issue content is used. |
| Identified working papers | Kelly et al.; Carlin et al.; Chen et al.; Koijen and Levy; Cong et al. | NBER issue dates range from April to July 2026; results are labelled as working-paper evidence where applicable. |
| Proceedings and frozen preprints | Qian et al.; Lopez-Lira et al.; Zhu and Shi; Hua et al. | Only the cited version is used. Hua et al. v1 was submitted on the cut-off date; Zhu and Shi v1 was submitted on 27 August 2026. |
| First-party operational / regulatory material | Robinhood; Alpaca; Federal Reserve | These sources establish interface capabilities, warnings, or governance scope, not profitability. |

Later revisions and publications are outside scope unless the cited bibliographic record explicitly freezes an earlier version. Coinbase AgentKit is anchored to its dated 8 November 2024 first-party launch announcement rather than assigning a publication year to a mutable documentation page.


==> anc/evidence_profile.md <==
# Representative profitability-evidence profile

This ancillary table operationalizes the review's evidence dimensions for the
studies that carry the largest profitability inferences in the manuscript. It
is a selective audit aid, not a systematic extraction sheet, a risk-of-bias
score, or a ranking of papers. Entries record only what the manuscript and its
cited source characterization establish. **Unknown** means that the attribute
was not re-coded or verified for this review; it must not be read as favourable.

| Study or evidence stream | Temporal design / provenance | Selection and external-validity boundary | Portfolio and implementation boundary | Maximum inference used in the review |
| --- | --- | --- | --- | --- |
| Gu, Kelly and Xiu (2020) | Historical equity out-of-sample evaluation | Study-specific universe and period; complete model-search record **Unknown** | Selected forecast and portfolio outcomes; deployable cost and capacity boundary **Unknown** in this profile | Nonlinear characteristic structure can improve selected historical forecasts and portfolios; not proof of durable live alpha. |
| Chen, Pelger and Zhu (2024), Deep SDF | Historical equity out-of-sample evaluation | Study-specific universe and design; complete search record **Unknown** | Portfolio implications are model- and implementation-specific; live-capital provenance not established | Deep nonlinear asset-pricing structure can add historical economic information; not a portable profitability guarantee. |
| Simon, Weibels and Zimmermann (2026), deep parametric portfolio policies | Historical decision out-of-sample evaluation | Preference, constraint and search dependence; cross-regime portability not established | Direct portfolio objective; realized institutional execution and capacity not established | Economic objectives can improve selected historical portfolio decisions relative to chosen baselines. |
| Cong, Tang and Wang (2026), AlphaPortfolio | Historical decision out-of-sample evaluation | Architecture, objective and sample specific; independent prospective replication **Unknown** | Joint portfolio learning; cost, constraint and capacity assumptions remain binding | End-to-end portfolio learning can improve selected historical portfolios; not audited live-capital evidence. |
| Jensen, Kelly, Malamud and Pedersen (2026), implementable efficient frontier | Historical cost-aware out-of-sample evaluation | Study-specific universe and simulated setting | Explicitly studies portfolio construction with trading costs; costs and capacity are modeled rather than observed live fills | Cost-aware joint learning can dominate a cost-agnostic construction in the study and shows why prediction accuracy alone is insufficient. |
| Zhang, Zhu and Linnainmaa (2025), look-ahead correction | Historical equity backtest re-evaluated with predictors aligned to their actual availability | The correction addresses a specific temporal defect; the broader model-search record and cross-sample validity are **Unknown** in this profile | The reported monthly return advantage disappears after corrected alignment; trading costs and capacity are not the correction's causal focus | Look-ahead alignment can create economically large apparent ML alpha; the correction does not imply that all ML signals fail. |
| Lopez-Lira and Tang (2026), post-cutoff news language model | Post-training-cutoff event test | Signal strength changes with diffusion; prompt/model portability and full search record **Unknown** | Latency, executable portfolio mapping and market impact remain binding | Language-model semantics can identify return-relevant news in the tested setting; this is not generic net-alpha evidence. |
| Lopez-Lira, Tang and Zhu (2026), memorization probes | Controlled probes of pretraining-period financial facts and events | Model, prompt and probe-set specific; the underlying training corpora are not fully observable | No portfolio or execution test; this is a temporal-validity diagnostic upstream of performance | Historical forecast-like answers may reflect parametric recall, and masking identifiers alone does not establish temporal validity. |
| Kelly et al. (2026), point-in-time language models | Chronological model checkpoints with historically available model artifacts | Model sequence and sample specific; transfer to other markets and model families not established | Historical portfolio construction remains model-specific; audited live execution not established | Useful text signals need not rely on a model trained on future corpora. |
| Carlin, Israelsen and Wazzan (2026), household AI portfolios | Prospectively collected daily recommendations and paper portfolios | Preliminary period, retail prompts and covered model set; professional systems not represented | Buy-and-hold and active paper portfolios; no audited live-capital execution | Prospective choices reveal style and concentration, but the study does not find statistically significant characteristic-adjusted abnormal returns. |
| Chen, Sialm and Xu (2026), AI asset-management field evidence | Observational fund classifications, disclosures and realized fund returns | AI classification is observational; causal attribution and private system details are unavailable | Fund-level outcomes include real operations, but strategy-level costs, signals and counterfactual allocations are not identified | Early relative outperformance is compatible with potential, while its decline limits claims of persistent advantage; AI funds are not simply homogeneous. |
| Koijen and Levy (2026), agentic asset-pricing benchmark | Real-time out-of-sample task around earnings announcements | Task-specific agent optimization; broader market and regime validity not established | Explains contemporaneous return variation; no executable pre-event trading return is established | Agents can structure text into useful asset-pricing explanations under a prospective protocol; this is an upstream benchmark, not trading alpha. |
| Qian et al. (2026), live multi-market trading arena | Prospective or contemporaneous live-market benchmark | Short horizon, limited scale and participating systems; generalization **Unknown** | Market-facing paper or benchmark decisions; independently audited live-capital alpha not established | Live-market evaluation reduces hindsight but does not by itself establish sustainable net alpha. |
| Liu and Tsyvinski (2021) | Historical crypto spot return evidence | Crypto sample and period specific; not an AI evaluation | Market-return and factor evidence; implementable AI portfolio mapping absent | Crypto spot returns contain structured risk and predictor relations; this is an opportunity-set claim, not AI profitability evidence. |
| Makarov and Schoar (2020) | Historical cross-exchange crypto price and flow evidence | Venue, capital-control and period dependence | Arbitrage faces transfer, capital and execution constraints; AI contribution absent | Persistent segmentation can create a trading input while remaining costly or constrained to exploit. |
| Schmeling, Schrimpf and Todorov (2026) | Historical crypto-futures carry evidence | State, venue and sample dependence | Funding, leverage, liquidation and crash exposure remain part of the payoff | Perpetual/futures carry can be economically large in selected states; its existence does not establish AI capture net of risk and execution. |

## Interpretation rules

1. The columns are orthogonal evidence dimensions, not rungs in a universal
   quality leaderboard.
2. A study may be strong on temporality and weak on implementation, or the
   reverse; no single label replaces that profile.
3. Reported Sharpe ratios and returns are not compared across rows because the
   universes, horizons, leverage, benchmarks, annualization and cost models are
   not harmonized.
4. First-party product interfaces are excluded because connectivity does not
   constitute profitability evidence.
5. The profile supports the review's bounded public-evidence conclusion; it
   does not assert that unpublished proprietary strategies cannot earn money.

